Compressing combined probes: redshift weights for joint lensing and clustering analyses

Combining different observational probes, such as galaxy clustering and weak lensing, is a promising technique for unveiling the physics of the Universe with upcoming dark energy experiments. Whilst this strategy significantly improves parameter constraints, decreasing the degeneracies of individual analyses and controlling the systematics, processing data from tens of millions of galaxies is not a trivial task. In this work we derive and test a new estimator for joint clustering and lensing data analysis, maximising the scientific return and decreasing the computational cost. Our estimator compresses the data by up-weighting the components most sensitive to the parameters of interest, with no loss of information, taking into account information from the cross-correlation between the two probes. We derive optimal redshift weights which may be applied to individual galaxies when testing a given statistic and cosmological model.

==> FIG4A.py <==
import numpy as np
import matplotlib.pyplot as plt
import math
from matplotlib.legend_handler import HandlerLine2D
from matplotlib.legend_handler import HandlerErrorbar

	

xx1  = 1.  
xx2  = 2.  
xx3  = 3.   
xx4  = 4.  
xx5  = 5.  
xx6  = 6.  
xx7  = 7.  
xx8  = 8.  
xx9  = 9.  
  


er1  =    5.6028671E-02 
er2  =    4.8711084E-02 
er3  =    5.6139826E-02  
er4  =    3.0831715E-02 
er5  =    6.5831356E-02 
er6  =    3.0931381E-02 
er7  =    2.9476521E-02 
er8  =    4.8537315E-02 
er9  =    2.9595320E-02 
#er10 =    3.6708440E-02

yy1  =    9.9705372E-01  
yy2  =    1.0002028E+00  
yy3  =    9.9740882E-01   
yy4  =    9.9970620E-01  
yy5  =    9.9920116E-01  
yy6  =    9.9972114E-01  
yy7  =    9.9920229E-01  
yy8  =    1.0011500E+00 
yy9  =    9.9925618E-01  
#yy10 =    9.9905927E-01  



xx0 = [0., 10.]

yy0 = [0.8 ,0.8]


#t = np.arange(0.0, 5.0, 0.01)
#s = np.cos(2*np.pi*t)



#f1 = np.loadtxt('fs8LCDM_MOCK_step.txt')
#plt.figure()

plt.axis([0., 10. , 0.6, 1.0])
N= 9
ind = np.arange(N) + 1   
plt.xticks(ind, ( '$C_{gk}$\n w',   '$C_{gk}$\n 1bin',   '$C_{gk}$\n unc',   '$C_{gg}$\n w',   '$C_{gg}$\n 1bin',   '$C_{gg}$\n unc',   '$C_{gk,gg}$\n  w',   '$C_{gk,gg}$ \n 1bin',   '$C_{gk,gg}$\n  unc'  ))# '$C_{gk,gg}$\n 1-w'))

line00 = plt.plot(xx0, yy0,  color='black', linestyle = '--', lw= 1 )


# line- plt.plot( x, y2  , alpha =1.0, color= '#f7c297', linewidth =2,   zorder = 3)




line1  = plt.errorbar(xx1 , yy1 *0.80 ,er1   ,  color='#00A474', marker ='.', markersize = 12 ,  zorder = 3)
line2  = plt.errorbar(xx2 , yy2 *0.80 ,er2   ,  color='#F99400', marker ='.', markersize = 12 ,  zorder = 3)
line3  = plt.errorbar(xx3 , yy3 *0.80 ,er3   ,  color='#FC3A6F', marker ='*', markersize = 12 ,  zorder = 3)
line4  = plt.errorbar(xx4 , yy4 *0.80 ,er4   ,  color='#B87B5F', marker ='.', markersize = 12 ,  zorder = 3)
line5  = plt.errorbar(xx5 , yy5 *0.80 ,er5   ,  color='#964F4C', marker ='v', markersize = 12 ,  zorder = 3)
line6  = plt.errorbar(xx6 , yy6 *0.80 ,er6   ,  color='#F2583E', marker ='o', markersize = 12 ,  zorder = 3)
line7  = plt.errorbar(xx7 , yy7 *0.80 ,er7   ,  color='#CCCcCC', marker ='8', markersize = 12 ,  zorder = 3)
line8  = plt.errorbar(xx8 , yy8 *0.80 ,er8   ,  color='#DFBEBC', marker ='8', markersize = 12 ,  zorder = 3)
line9  = plt.errorbar(xx9 , yy9 *0.80 ,er9   ,  color='#008081', marker ='o', markersize = 12 ,  zorder = 3)
#line10 = plt.errorbar(xx10, yy10*0.80  ,er10 ,  color='#002147', marker ='.', markersize = 12 ,  zorder = 3)

# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',

plt.xlabel(r'$Analyses$', fontsize= 20)

plt.ylabel(r'$\sigma_8$', fontsize = 20)
#
plt.legend()

#plt.legend(handler_map={line1: HandlerErrorbar(xerr_size=None, yerr_size= 0.5, marker_pad=0.3, numpoints=None )})

plt.savefig('FIG4A.pdf',bbox_inches='tight', pad_inches=0.0)


 

# plt.fill_between(x, y1, y2, where=y2 >= y1, alpha =0.4, facecolor='#2e41f2', interpolate=True , edgecolor= '#2e41f2',  linewidth=0.000001, zorder = 1)
# plt.fill_between(x, y1, y3, where=y3 <= y1, alpha =0.4, facecolor='#2e41f2', interpolate=True , edgecolor= '#2e41f2',  linewidth=0.000001, zorder = 1)

# plt.plot( f0[:,0] ,f0[:,1] , alpha =1.0, color= '#2e41f2', linewidth =2,  label = '$w_{\Omega_m}$'   , zorder = 3)

# line22 = plt.plot(f1[:,0],f1[:,1],   color='black' , linestyle = '--',  linewidth = 1.0 , label = r'$\Lambda $CDM ' , zorder = 3) 



# plt.fill_between(xx, yy1, yy2, where=yy2 >= yy1, alpha =0.4, facecolor='#30ab44', interpolate=True , edgecolor= '#30ab44' , linewidth=0.000001, zorder = 1)
# plt.fill_between(xx, yy1, yy3, where=yy3 <= yy1, alpha =0.4, facecolor='#30ab44', interpolate=True , edgecolor= '#30ab44' , linewidth=0.000001, zorder = 1)

# plt.plot( f2[:,0] ,f2[:,1] , alpha =1., color= '#84ca90', linewidth =2,  label = '$w_{f\sigma_8}$'   , zorder = 3) ##84ca90 e' colore piu' scuro di 93etc

# #line1 = plt.errorbar(f2[:,0],f2[:,1] , yerr = f2[:,2] , fmt ='g^', color='#F2583E', marker ='.', markersize = 20 ,label = 'DR12', zorder = 3)







==> FIG4C.py <==
import numpy as np
import matplotlib.pyplot as plt
import math
from matplotlib.legend_handler import HandlerLine2D
from matplotlib.legend_handler import HandlerErrorbar

	

xx1  = 1.  
xx2  = 2.  
#xx3  = 3.   
xx4  = 3.  
 
 

er1  =    1.0999120E-01
er2  =    1.1708850E-01
# er3  =    8.2124747E-02 
er4  =    1.0495106E-01



yy1  =    9.9825624E-01  
yy2  =    1.0000285E+00  
# yy3  =    1.0107406E+00   
yy4  =    9.7461236E-01  
 


xx0 = [0., 4.]

yy0 = [1. ,1.]


#t = np.arange(0.0, 5.0, 0.01)
#s = np.cos(2*np.pi*t)



#f1 = np.loadtxt('fs8LCDM_MOCK_step.txt')
#plt.figure()

plt.axis([0., 4. , 0.8, 1.2])
N= 3
ind = np.arange(N) + 1   
plt.xticks(ind, ( '$C_{gk,gg}$ \n trz',   '$C_{gk,gg}$\n  w',    '$C_{gk,gg}$\n 1bin'))

line00 = plt.plot(xx0, yy0,  color='black', linestyle = '--', lw= 1 )


# line- plt.plot( x, y2  , alpha =1.0, color= '#f7c297', linewidth =2,   zorder = 3)




line1  = plt.errorbar(xx1 ,yy1 ,er1   ,  color='#00A474', marker ='.', markersize = 12 ,  zorder = 3)
line2  = plt.errorbar(xx2 ,yy2 ,er2   ,  color='#F99400', marker ='.', markersize = 12 ,  zorder = 3)
#line3  = plt.errorbar(xx3 ,yy3 ,er3   ,  color='#FC3A6F', marker ='*', markersize = 12 ,  zorder = 3)
line4  = plt.errorbar(xx4 ,yy4 ,er4   ,  color='#B87B5F', marker ='.', markersize = 12 ,  zorder = 3)
# line5  = plt.errorbar(xx5 ,yy5 ,er5   ,  color='#964F4C', marker ='v', markersize = 12 ,  zorder = 3)
# line6  = plt.errorbar(xx6 ,yy6 ,er6   ,  color='#F2583E', marker ='o', markersize = 12 ,  zorder = 3)
# line7  = plt.errorbar(xx7 ,yy7 ,er7   ,  color='#CCCcCC', marker ='8', markersize = 12 ,  zorder = 3)
# line8  = plt.errorbar(xx8 ,yy8 ,er8   ,  color='#DFBEBC', marker ='8', markersize = 12 ,  zorder = 3)
# line9  = plt.errorbar(xx9 ,yy9 ,er9   ,  color='#008081', marker ='o', markersize = 12 ,  zorder = 3)
# line10 = plt.errorbar(xx10,yy10 ,er10 ,  color='#002147', marker ='.', markersize = 12 ,  zorder = 3)

# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',
# fmt ='g^',

plt.xlabel(r'$Analyses$', fontsize= 18)

plt.ylabel(r'$\sigma_8(z)$', fontsize = 18)
#
plt.legend()

#plt.legend(handler_map={line1: HandlerErrorbar(xerr_size=None, yerr_size= 0.5, marker_pad=0.3, numpoints=None )})

plt.savefig('FIG4C.pdf',bbox_inches='tight', pad_inches=0.0)


 

# plt.fill_between(x, y1, y2, where=y2 >= y1, alpha =0.4, facecolor='#2e41f2', interpolate=True , edgecolor= '#2e41f2',  linewidth=0.000001, zorder = 1)
# plt.fill_between(x, y1, y3, where=y3 <= y1, alpha =0.4, facecolor='#2e41f2', interpolate=True , edgecolor= '#2e41f2',  linewidth=0.000001, zorder = 1)

# plt.plot( f0[:,0] ,f0[:,1] , alpha =1.0, color= '#2e41f2', linewidth =2,  label = '$w_{\Omega_m}$'   , zorder = 3)

# line22 = plt.plot(f1[:,0],f1[:,1],   color='black' , linestyle = '--',  linewidth = 1.0 , label = r'$\Lambda $CDM ' , zorder = 3) 



# plt.fill_between(xx, yy1, yy2, where=yy2 >= yy1, alpha =0.4, facecolor='#30ab44', interpolate=True , edgecolor= '#30ab44' , linewidth=0.000001, zorder = 1)
# plt.fill_between(xx, yy1, yy3, where=yy3 <= yy1, alpha =0.4, facecolor='#30ab44', interpolate=True , edgecolor= '#30ab44' , linewidth=0.000001, zorder = 1)

# plt.plot( f2[:,0] ,f2[:,1] , alpha =1., color= '#84ca90', linewidth =2,  label = '$w_{f\sigma_8}$'   , zorder = 3) ##84ca90 e' colore piu' scuro di 93etc

# #line1 = plt.errorbar(f2[:,0],f2[:,1] , yerr = f2[:,2] , fmt ='g^', color='#F2583E', marker ='.', markersize = 20 ,label = 'DR12', zorder = 3)






